Inference for Dependent Data with Learned Clusters

This paper presents and analyzes an approach to cluster-based inference for dependent data. The primary setting considered here is with spatially indexed data in which the dependence structure of observed random variables is characterized by a known, observed dissimilarity measure over spatial indices. Observations are partitioned into clusters with the use of an unsupervised clustering algorithm applied to the dissimilarity measure. Once the partition into clusters is learned, a cluster-based inference procedure is applied to a statistical hypothesis testing procedure. The procedure proposed in the paper allows the number of clusters to depend on the data, which gives researchers a principled method for choosing an appropriate clustering level. The paper gives conditions under which the proposed procedure asymptotically attains correct size. A simulation study shows that the proposed procedure attains near nominal size in finite samples in a variety of statistical testing problems with dependent data.

==> figures/plot_log_ball_cardinalities.m <==
%%Render plots of log ball cardinality vs radius

%load metric data
load Ball_Card_growth_plots_data
figure('Position', [10 400 1000 400])
set(gcf,'color','w')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Condra et al (2018) example

L=L_Condra;
n=size(L,1);
%n = n/2;
%L=L(1:n,:);
D=zeros(n,n);
for i=1:n
for j=1:n
    D(i,j) = norm(L(i,:)-L(j,:));
end
end
Dmax = max(max(D));
D = D/Dmax;
R=length(.01:.01:1);
r_vec = zeros(n*R,1);
B_r_i = zeros(n*R,1);
k=1;
for i = 1:n
for r = .01:.01:1
    r_vec(k) = r;
    B_r_i(k) = ((sum(D(i,setdiff((1:n),i))<= r))-1)/2+1;
    k=k+1;
end
end
subplot(1,3,1)
plot((r_vec),(B_r_i/2),'k.','markersize',8) 
% "/2" operation needed due to double counting for the two time periods
ylim([0,max(B_r_i/2)]);set(gca, 'YTick',[0,50,100,150,200])
xlabel('Condra et al (2018)', 'FontSize',16)
ylabel('Cardinality','FontSize',16)






%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%

%Conley Dupor (2003) example
D=Conley_sell_dist;
n=size(D,1);

%Plot log cardinalities of all balls
R=1;
r_vec = zeros(n*R,1);
B_r_i = zeros(n*R,1);
k=1;
for i = 1:n
for r = .01:.01:R
    r_vec(k) = r;
    B_r_i(k) = (sum(D(i,setdiff((1:n),i))<= r))+1;
    k=k+1;
end
end
subplot(1,3,3)
plot(r_vec,B_r_i,'k.','markersize',8)
ylim([0,max(B_r_i)]);
xlabel('Conley and Dupor (2003)', 'FontSize',16)
set(gca, 'YTick',0:17)

%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%
%Square grid example
m=15;
[X,Y]=meshgrid(1:m,1:m); X = reshape(X,m^2,1); Y = reshape(Y,m^2,1);
L=[X,Y];
n = size(L,1);
D=zeros(n,n);
for i=1:n
for j=1:n
    D(i,j) = norm(L(i,:)-L(j,:));
end
end
D = D/max(max(D));
r_vec = zeros(n*R,1);
B_r_i = zeros(n*R,1);
k=1;
for i = 1:n
for r = .01:.01:1
    r_vec(k) = r;
    B_r_i(k) = (sum(D(i,setdiff((1:n),i))<= r))+1;
    k=k+1;
end
end
subplot(1,3,2)
plot(r_vec,B_r_i,'k.','markersize',8)
xlabel('15 x 15 integer grid', 'FontSize',16)
ylim([0,max(B_r_i)]);
title('Growth rates for ball cardinalities versus radius','FontSize',18)
set(gca, 'YTick',[0,50,100,150,200])
